Manticore: A 4096-core RISC-V Chiplet Architecture for Ultra-efficient Floating-point Computing

Data-parallel problems demand ever growing floating-point (FP) operations per second under tight area- and energy-efficiency constraints. In this work, we present Manticore, a general-purpose, ultra-efficient chiplet-based architecture for data-parallel FP workloads. We have manufactured a prototype of the chiplet's computational core in Globalfoundries 22FDX process and demonstrate more than 5x improvement in energy efficiency on FP intensive workloads compared to CPUs and GPUs. The compute capability at high energy and area efficiency is provided by Snitch clusters containing eight small integer cores, each controlling a large FPU. The core supports two custom ISA extensions: The SSR extension elides explicit load and store instructions by encoding them as register reads and writes. The FREP extension decouples the integer core from the FPU allowing floating-point instructions to be issued independently. These two extensions allow the single-issue core to minimize its instruction fetch bandwidth and saturate the instruction bandwidth of the FPU, achieving FPU utilization above 90%, with more than 40% of core area dedicated to the FPU.

==> figures/plot_dnn_eff.py <==
import matplotlib
import matplotlib.patheffects
import matplotlib.pyplot as plt
import numpy as np
import pandas
import os

DIR = os.path.dirname(os.path.realpath(__file__))

# Parse the data.
data = pandas.read_csv(DIR+"/estimate_ml.csv")

# Augment the data with power estimates.
eff_dp_1ghz = 54.1277711  # from Baikonur measurements across 3 clusters
dp_to_sp_ratio = 103.84 / 79.42  # from Snitch paper
eff_sp_1ghz = eff_dp_1ghz * dp_to_sp_ratio
print("eff_sp_1ghz", eff_sp_1ghz)

bw = np.array(data["Total [GB/s]"])
gflops = np.array(data["Total [Gflop/s]"])
pwr_hbm = bw * 8e9 * 7e-12  # 7 pJ/bit in HBM
pwr_die_interconnect = bw * 8e9 * 1e-12  # 1 pJ/bit on die, guess
pwr_die_compute = gflops / eff_sp_1ghz  # 512 clusters
pwr_die = pwr_die_interconnect + pwr_die_compute
pwr = pwr_hbm + pwr_die

data["HBM [W]"] = pwr_hbm
data["Die [W]"] = pwr_die
data["Total [Gflop/sW]"] = data["Total [Gflop/s]"] / pwr
data["Conv [Gflop/sW]"] = data["Conv [Gflop/s]"] / pwr

print(data)

# Setup the plot.
fig, (ax1, ax2) = plt.subplots(2, 1, figsize=(6,6))
# fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(7.2,3), gridspec_kw={'width_ratios': [2, 1]})

# Plot the DNN business.
bar_width = 0.4
bars1 = data["Total [Gflop/sW]"]
bars2 = data["Conv [Gflop/sW]"]

r1 = np.arange(len(bars1))
r2 = [x + bar_width for x in r1]
x = np.array([min(r1)-0.5, max(r2)+0.5])
ax1.set_xlim(x)

ax1.bar(r1, bars1, width=bar_width, label="Overall", zorder=2, color="#2A4857")
ax1.bar(r2, bars2, width=bar_width, label="Convolution", zorder=2, color="#128B7C")
ax1.grid(axis="y", which="major", zorder=0)
ax1.grid(axis="y", which="minor", zorder=0, linestyle="--")
ax1.yaxis.set_minor_locator(matplotlib.ticker.MultipleLocator(10))

auxline_style = {"color": "#000000", "linestyle": "--"}

def auxline(eff, name):
    # ax1.plot(x, x*0+eff, color="white", zorder=3)
    ax1.plot(x, x*0+eff, **auxline_style, zorder=3)
    text = ax1.text(np.mean(x), eff, name, ha="center", va="center", color="white", fontsize="small", bbox=dict(
    	edgecolor="black", facecolor="black", boxstyle="square,pad=0.1",
        zorder=4
    ))
    # text.set_path_effects([
    #     matplotlib.patheffects.Stroke(linewidth=4, alpha=0.8, foreground="white"),
    #     matplotlib.patheffects.Normal()
    # ])

# auxline(12.5, "Cortex A5 (theor. peak)")
auxline(5.2 / (319e-3 / 1e9) / 1e9 * 0.9, "Neoverse N1")
auxline(26.2 * 0.9, "Core i9-9900K")
auxline(61.2 * 0.9, "Volta V100")
# # auxline(81.5, "Manticore (theor. peak)")

ax1.set_ylabel("fp32 [Gspflop/sW]")
ax1.set_xticks([r + bar_width/2 for r in range(len(bars1))])
ax1.set_xticklabels([s for s in data["Name"]], rotation=45, ha="right", va="top")
ax1.legend(loc=4)

# Plot the peak efficiencies.
# ax2.yaxis.tick_right()
# ax2.yaxis.set_label_position("right")
ax2.set_ylabel("fp64 [Gdpflop/sW]")

peak_data = [
    (26.2/2*0.9, "i9-9900K", "14nm"),
    (10/(336e-3 / 1.4e9) / 1e9 * 0.5, "Celerity", "16nm"), # 10 flop / (336 mW / 1.4 GHz)
    (5.2 / (195e-3 / 1e9) / 1e9 * 0.9, "Neoverse N1", "7nm"), # 5.2 flop / (195 mW/GHz) from ISSCC
    (61.2/2*0.9, "V100", "12nm"),
    (31, "Manticore", "22nm"),
    (188, "Manticore", "22nm"),
]
print(peak_data)
peak_data = (
    np.array([x for x, _, _ in peak_data]),
    np.array([x for _, x, _ in peak_data]),
    [x for _, _, x in peak_data],
)

r = np.arange(len(peak_data[0]))
ax2.bar(r, peak_data[0], zorder=2, color="#92BA50")
ax2.text(np.max(r)-1+0.05, 40, "Max. Perf. Mode", fontsize="small", rotation=90, ha="center", va="bottom")
ax2.text(np.max(r)-0+0.05, 40, "Max. Eff. Mode", fontsize="small", rotation=90, ha="center", va="bottom", color="white")
for i in range(len(peak_data[0])):
	# ax2.text(i, peak_data[0][i], peak_data[2][i], fontsize="x-small", ha="center", va="bottom")
	ax2.text(i, -5, peak_data[2][i], fontsize="x-small", ha="center", va="top")
ax2.grid(axis="y", which="major", zorder=0)
ax2.grid(axis="y", which="minor", zorder=0, linestyle="--")
ax2.yaxis.set_minor_locator(matplotlib.ticker.MultipleLocator(25))
ax2.set_xticks(r)
ax2.set_xticklabels([s+"  " for s in peak_data[1]], rotation=45, ha="right", va="top")
ax2.set_ylim((0, 200))

# Put ratios.
r2 = np.array([np.min(r)-0.4, np.max(r)+0.4])
ax2.plot(r2, r2*0+peak_data[0][-1], color="black", linewidth=0.5)
for i in range(4):
	y0 = peak_data[0][i]+5
	y1 = peak_data[0][-1]-5
	ax2.arrow(r[i], y1, 0, y0-y1, shape="full",
		head_width=0.1, head_length=10, length_includes_head=True, color="black", linestyle=":", linewidth=0.5, zorder=3)
	# ax2.text(r[i], 60, "%.1fx" % (peak_data[0][-1]/peak_data[0][i]),
	# 	rotation=90, ha="right", va="bottom", fontsize="small")
	ax2.text(r[i]+0.1, np.mean([peak_data[0][i], peak_data[0][-1]]), "%.1fx" % (peak_data[0][-1]/peak_data[0][i]),
		rotation=90, ha="left", va="center", fontsize="small")

# Save the plot.
fig.tight_layout()
fig.savefig(DIR+"/plot_dnn_eff.png")
fig.savefig(DIR+"/plot_dnn_eff.pdf")


==> figures/plot_dnn_roofline.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pandas
import os

DIR = os.path.dirname(os.path.realpath(__file__))

# Parse the data.
data = pandas.read_csv(DIR+"/estimate_ml.csv")

total_flops = np.array(data["Total [Gflop/s]"])
total_bw = np.array(data["Total [GB/s]"])
conv_flops = np.array(data["Conv [Gflop/s]"])
conv_bw = np.array(data["Conv [GB/s]"])
linear_flops = np.array(data["Linear [Gflop/s]"])
linear_bw = np.array(data["Linear [GB/s]"])

total_opint = total_flops / total_bw
conv_opint = conv_flops / conv_bw
linear_opint = linear_flops / linear_bw

PEAK_FLOPS = 4096 * 2
PEAK_BW = 256 * 4
PEAK_OPINT = PEAK_FLOPS / PEAK_BW

# Compute maximum detachment.
detach_bw = total_flops / (total_opint * PEAK_BW)
detach_flops = total_flops / PEAK_FLOPS
detach = 1.0 - np.maximum(detach_bw, detach_flops)
# print("detach_bw:", detach_bw)
# print("detach_flops:", detach_flops)
print("Detachment:")
print("  Max:   ", np.max(detach))
print("  Min:   ", np.min(detach))
print("  Mean:  ", np.mean(detach))
print("  Median:", np.median(detach))

# Plot styles.
auxline_style = {"linestyle": ":", "color": "#444444", "zorder": 1}
roofline_style = {"color": "#444444", "zorder": 2}
total_style = {"s": 100, "marker": ".", "zorder": 4, "color": "#2A4857"}
conv_style = {"s": 100, "marker": "x", "zorder": 4, "color": "#92BA50"}
linear_style = {"s": 100, "marker": "*", "zorder": 4, "color": "#128B7C"}

# Setup the plot.
fig, ax = plt.subplots(figsize=(6,3.5))
ax.set_xlabel("Operational Intensity [spflop/B]")
ax.set_ylabel("Performance [Gspflop/s]")
ax.set_xscale("log", basex=2)
ax.set_yscale("log", basey=2)
ax.grid(color="#bbbbbb", zorder=0, linestyle='--')

# Draw the roofline.
x = np.array([2**(-2), PEAK_OPINT, 2**6])
ax.set_xlim((min(x), max(x)))
ax.set_ylim(2**8, 2**14)

x_flops = (x * 0 + PEAK_FLOPS)
x_bw = (x * PEAK_BW)
x_both = np.minimum(x_flops, x_bw)
ax.plot(x, x_flops, **auxline_style)
ax.plot(x, x_bw, **auxline_style)
ax.plot(x, x_both, **roofline_style)

# Draw the points.
ax.scatter(total_opint, total_flops, **total_style, label="Overall")
ax.scatter(conv_opint, conv_flops, **conv_style, label="Convolution")
ax.scatter(linear_opint, linear_flops, **linear_style, label="Linear/Pooling")

# Add some comments.
ax.text(np.mean(linear_opint), np.mean(linear_flops), "Linear/Pooling Layers", ha="left", va="top", size="small")
ax.text(np.max(conv_opint), np.min(conv_flops), "Convolution Layers", ha="left", va="top", size="small")
ax.text(np.min(total_opint), np.min(total_flops)*0.8, "Overall", ha="center", va="top", size="small")

ax.text(2**np.mean(np.log2(x[1:3])), 2**np.mean(np.log2(x_both[1:3]))*1.25, "{} Gspflop/s".format(PEAK_FLOPS), ha="center", va="center")
ax.text(2**np.mean(np.log2(x[0:2])), 2**np.mean(np.log2(x_both[0:2]))*1.40, "{} GB/s".format(PEAK_BW), ha="center", va="center", rotation=35)

# Add a plot.
ax.legend()

# Save the plot.
fig.tight_layout()
fig.savefig(DIR+"/plot_dnn_roofline.png")
fig.savefig(DIR+"/plot_dnn_roofline.pdf")


==> figures/plot_perf_eff_tradeoff.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pandas
import os

DIR = os.path.dirname(os.path.realpath(__file__))

# Parse the data.
data = pandas.read_csv(DIR+"/manticore_power.csv", skiprows=[1,2])
data["Eff"] = (data["fmax"] * 48e-3) / (data["Pfmax"] * 1e-3)
gb = data.groupby(by=["VDD"])
data_min = gb.min()
data_max = gb.max()
data_median = gb.mean()

# Arrange the performance data.
vdd = np.array(list(gb.indices.keys())) * 1e-3
flops_min = np.array(data_min["fmax"]) * 48e-3
flops_max = np.array(data_max["fmax"]) * 48e-3
flops_median = np.array(data_median["fmax"]) * 48e-3
eff_min = np.array(data_min["Eff"])
eff_max = np.array(data_max["Eff"])
eff_median = np.array(data_median["Eff"])
fmax_min = np.array(data_min["fmax"])
fmax_max = np.array(data_max["fmax"])
fmax_median = np.array(data_median["fmax"])
pwr_min = np.array(data_min["Pfmax"])
pwr_max = np.array(data_max["Pfmax"])
pwr_median = np.array(data_median["Pfmax"])

# Plot the data.
range_color = "#93A9B4"
range_style = {"linestyle": "--", "linewidth": 1.0}
flops_color = "#40A363"
eff_color = "#2F4858"

fig, axs = plt.subplots(2, 1, figsize=(6,6))
[ax1, ax3] = axs
ax1.grid(axis="both", which="both")
ax1.set_xlim((0.6, 0.9))
# ax1.set_xlim((0.6, 1.2))
ax1.set_xlabel("Supply Voltage [V]")
ax2 = ax1.twinx()

ax2.fill_between(vdd, flops_min, flops_max, alpha=0.2, color=range_color)
ax2.plot(vdd, flops_min, color=range_color, **range_style)
ax2.plot(vdd, flops_max, color=range_color, **range_style)
ax2.plot(vdd, flops_median, color=flops_color, linewidth=2, label="Performance", marker="x")
ax2.set_ylabel("Performance [Gdpflop/s]")
ax2.set_ylim((20, 60))
ax2.legend(loc=4)

ax1.fill_between(vdd, eff_min, eff_max, alpha=0.2, color=range_color)
ax1.plot(vdd, eff_min, color=range_color, **range_style)
ax1.plot(vdd, eff_max, color=range_color, **range_style)
ax1.plot(vdd, eff_median, color=eff_color, linewidth=2, label="Efficiency", marker="x")
ax1.set_ylabel("Efficiency [Gdpflop/sW]")
ax1.set_ylim((0, 200))
ax1.legend(loc=2)

for i in range(1,8):
    args = {"ha": "left", "va": "bottom"} if i < 4 else {"ha": "right", "va": "top"}
    ax1.text(vdd[i], eff_median[i], "%0.2f GHz" % (fmax_max[i] * 1e-3), fontsize="x-small", rotation=30, **args)

ax3.grid(axis="both", which="both")
ax3.set_xlim((0.6, 0.9))
ax3.set_xlabel("Supply Voltage [V]")
ax4 = ax3.twinx()

ax4.fill_between(vdd, fmax_min, fmax_max, alpha=0.2, color=range_color)
ax4.plot(vdd, fmax_min, color=range_color, **range_style)
ax4.plot(vdd, fmax_max, color=range_color, **range_style)
ax4.plot(vdd, fmax_median, color=flops_color, linewidth=2, label="Frequency", marker="x")
ax4.set_ylabel("Frequency [MHz]")
ax4.set_ylim((0, 1200))
ax4.legend(loc=4)

ax3.fill_between(vdd, pwr_min, pwr_max, alpha=0.2, color=range_color)
ax3.plot(vdd, pwr_min, color=range_color, **range_style)
ax3.plot(vdd, pwr_max, color=range_color, **range_style)
ax3.plot(vdd, pwr_median, color=eff_color, linewidth=2, label="Power", marker="x")
ax3.set_ylabel("Power [mW]")
ax3.set_ylim((0, 1200))
ax3.legend(loc=2)

# Save the plot.
fig.tight_layout()
fig.savefig(DIR+"/plot_perf_eff.png")
fig.savefig(DIR+"/plot_perf_eff.pdf")

# Arrange the tradeoff.
fig, ax = plt.subplots(figsize=(6,2))
ax.grid()
ax.plot(list(eff_max)[1:-4], list(flops_max)[1:-4], linewidth=2, marker="x", label="Tradeoff", color="tab:green")
ax.set_ylabel("Performance [Gdpflop/s]")
ax.set_xlabel("Efficiency [Gdpflop/sW]")
ax.set_xlim((40, 200))
ax.set_ylim((20, 60))
ax.legend()

# Save the plot.
fig.tight_layout()
fig.savefig(DIR+"/plot_tradeoff.png")
fig.savefig(DIR+"/plot_tradeoff.pdf")

